High-energy dipole scattering amplitude from evolution of low-energy proton light-cone wave functions

The forward scattering amplitude of a small dipole at high energies is given in the mean field approximation by the Balitsky-Kovchegov (BK) evolution equation. It requires an initial condition $N(r; x_0)$ describing the scattering of a dipole with size $r$ off the target that is probed at momentum fraction $x_0$. Rather than using ad hoc parameterizations tuned to high-energy data at $x\ll x_0$, here we attempt to construct an initial scattering amplitude that is consistent with low-energy, large-$x$ properties of the proton. We start from a non-perturbative three quark light-cone model wave function from the literature. We add ${\cal O}(g)$ corrections due to the emission of a gluon, and ${\cal O}(g^2)$ virtual corrections due to the exchange of a gluon, computed in light-cone perturbation theory with exact kinematics. We provide numerical data as well as analytic parameterizations of the resulting $N(r; x_0)$ for $x_0=0.01 - 0.05$. Solving the BK equation in the leading logarithmic (LL) approximation towards lower $x$, we obtain a fair description of the charm cross section in deeply inelastic scattering measured at HERA by fitting one parameter, the coupling constant $\alpha_s\simeq 0.2$. However, without the option to tune the initial amplitude at $x_0$, the fit of the high precision data results in $\chi^2/N_\text{dof} = 2.3$ at $N_\text{dof} =38$, providing clear statistical evidence for the need of systematic improvement e.g. of the photon wave function, evolution equation, and initial condition.

==> anc/dipole_x0_0.01_gaussian.txt <==
# 1/S_T \int^bmax d^2b N(r,b,x) show in Fig. 2 of the paper
# Gaussian density profile, B=4 GeV^(-2)
# as=0.2
# r [1/GeV] N(r, x=0.01)
0.0001 8.671927274151072e-10
0.00012652039609853096 1.7803077828121445e-09
0.00016007410628929148 2.9355845677357897e-09
0.00020252639332839502 4.397245332055566e-09
0.00025623719504315386 6.2465443206897524e-09
0.00032419231412036357 1.0490628980542181e-08
0.00041016939994607766 2.02187284822214e-08
0.0005189479494867445 3.2526758504605095e-08
0.0006565750012358328 4.8098926840851045e-08
0.0008307012922475101 6.780089590099952e-08
0.001051006565347165 1.0467826867788348e-07
0.0013297376694987972 2.015201227969753e-07
0.0016823893665212526 3.240448202176123e-07
0.002128565690442252 4.79063552712728e-07
0.0026930697427649678 6.751938670924712e-07
0.0034072825057559256 1.242336358421389e-06
0.004310907322478343 2.2640401846454403e-06
0.005454177019840169 3.5567039125379557e-06
0.006900646369416833 5.192187181289608e-06
0.008730725119945071 7.2614070910394e-06
0.011046148004028434 1.2326979751382834e-05
0.013975630208326746 2.2493136378888844e-05
0.017682022696840927 3.535539801200643e-05
0.022371365154275284 5.1628782377456245e-05
0.028304339805837818 7.221793273525975e-05
0.03581076283542013 0.00011822803987143293
0.04530791898527907 0.00018380975199600648
0.05732375856417652 0.00030899524603404834
0.07252624639396169 0.0005015957217422359
0.09176049421303675 0.0007452746064958885
0.11609574074030367 0.0012265240464776994
0.1468847910381556 0.0019474138625827403
0.18583921942997397 0.002859486513352814
0.23512451652922114 0.0043412305410967
0.29748046963752617 0.006383135734627772
0.3763734685011682 0.009415219923796899
0.4761892031574571 0.013598372106820501
0.602476466013253 0.019454832648923163
0.7622556112003981 0.02753950132413268
0.9644088185740217 0.03836651988448986
1.2201738572690137 0.05270731996381444
1.5437687973074796 0.07153423813821408
1.9531823971989508 0.09425852856262021
2.4711741054628944 0.12120278746048943
3.1265392665159766 0.15035175969225853
3.9557098641721176 0.17842043682086883
5.004779788659223 0.20084000318103182
6.33206721247087 0.20685692249814658
8.011356518443352 0.19623158995430776
10.136 0.16745819502097214


==> anc/dipole_x0_0.01_hard_sphere.txt <==
# Step function density profile, B=4 GeV^(-2)
# as=0.181
# r [1/GeV] N(r, x=0.01)
0.0001 4.373915543919192e-10
0.00012652039609853096 9.020674647132328e-10
0.00016007410628929148 1.48997726702621e-09
0.00020252639332839502 2.233803077614682e-09
0.00025623719504315386 3.1748944394543213e-09
0.00032419231412036357 5.321205587682664e-09
0.00041016939994607766 1.0223894116810296e-08
0.0005189479494867445 1.6426795063339787e-08
0.0006565750012358328 2.4274729910488414e-08
0.0008307012922475101 3.4203968164655545e-08
0.001051006565347165 5.279954754416858e-08
0.0013297376694987972 1.0166206347970887e-07
0.0016823893665212526 1.6348311218506253e-07
0.002128565690442252 2.4169934787934134e-07
0.0026930697427649678 3.406588390931038e-07
0.0034072825057559256 6.26838127416205e-07
0.004310907322478343 1.1423975630628429e-06
0.005454177019840169 1.7946854031663196e-06
0.006900646369416833 2.619962562167794e-06
0.008730725119945071 3.6641064926471616e-06
0.011046148004028434 6.216915510499866e-06
0.013975630208326746 1.1337546027314702e-05
0.017682022696840927 1.7816188039931055e-05
0.022371365154275284 2.601299157609913e-05
0.028304339805837818 3.6383619877477365e-05
0.03581076283542013 5.9599560739239936e-05
0.04530791898527907 9.269956684557494e-05
0.05732375856417652 0.00015576843946660628
0.07252624639396169 0.0002527399620700702
0.09176049421303675 0.00037542871657074867
0.11609574074030367 0.0006193041607555818
0.1468847910381556 0.0009852713288144787
0.18583921942997397 0.0014482944394331736
0.23512451652922114 0.0022042901430854734
0.29748046963752617 0.00324758261856378
0.3763734685011682 0.00481066944736468
0.4761892031574571 0.006977603260278402
0.602476466013253 0.010020172957812606
0.7622556112003981 0.014270284642491561
0.9644088185740217 0.020086275428333113
1.2201738572690137 0.02792723221307039
1.5437687973074796 0.03822479980140504
1.9531823971989508 0.051097485498630274
2.4711741054628944 0.06722658952937484
3.1265392665159766 0.08562435772020793
3.9557098641721176 0.10495422074872288
5.004779788659223 0.1228082515174381
6.33206721247087 0.1341595559828972
8.011356518443352 0.13635255260675955
10.136 0.12371657336732604


==> anc/dipole_x0_0.025_gaussian.txt <==
# 1/S_T \int^bmax d^2b N(r,b,x) show in Fig. 2 of the paper
# Gaussian density profile, B=4 GeV^(-2)
# as=0.2
# r [1/GeV] N(r, x=0.025)
0.0001 5.85262754189142e-10
0.00012652039609853096 1.2030601121936276e-09
0.00016007410628929148 1.9846997766271576e-09
0.00020252639332839502 2.9736333761316923e-09
0.00025623719504315386 4.224836083376282e-09
0.00032419231412036357 7.087181364992594e-09
0.00041016939994607766 1.3636604596962154e-08
0.0005189479494867445 2.192296081221921e-08
0.0006565750012358328 3.240689151789766e-08
0.0008307012922475101 4.56712021734176e-08
0.001051006565347165 7.048171535882353e-08
0.0013297376694987972 1.3558683493421468e-07
0.0016823893665212526 2.1795809010142214e-07
0.002128565690442252 3.2217452841030413e-07
0.0026930697427649678 4.5402957895848337e-07
0.0034072825057559256 8.358036581897842e-07
0.004310907322478343 1.5237734335714294e-06
0.005454177019840169 2.39419551842246e-06
0.006900646369416833 3.49545698790508e-06
0.008730725119945071 4.888777361174992e-06
0.011046148004028434 8.306115922866009e-06
0.013975630208326746 1.5169496076392379e-05
0.017682022696840927 2.3853071832381863e-05
0.022371365154275284 3.4839566274375796e-05
0.028304339805837818 4.873972255972961e-05
0.03581076283542013 7.98393691919959e-05
0.04530791898527907 0.0001241758589147126
0.05732375856417652 0.0002084501458814909
0.07252624639396169 0.00033791591231229184
0.09176049421303675 0.0005017165128125393
0.11609574074030367 0.0008255262708112342
0.1468847910381556 0.0013107091085342165
0.18583921942997397 0.0019245643566234293
0.23512451652922114 0.002923549144364627
0.29748046963752617 0.0043008758777688645
0.3763734685011682 0.006340173540476058
0.4761892031574571 0.0091504524248316
0.602476466013253 0.013061045975404417
0.7622556112003981 0.018452281804734804
0.9644088185740217 0.025746613840637693
1.2201738572690137 0.035330916967085464
1.5437687973074796 0.04770228974816964
1.9531823971989508 0.06306080537102841
2.4711741054628944 0.08062351408723054
3.1265392665159766 0.09965911947478451
3.9557098641721176 0.11792360195778209
5.004779788659223 0.13158472098091906
6.33206721247087 0.1362509567083209
8.011356518443352 0.1279701293368629
10.136 0.10906572845756837


==> anc/dipole_x0_0.025_hard_sphere.txt <==
# Step function density profile, B=4 GeV^(-2)
# as=0.181
# r [1/GeV] N(r, x=0.025)
0.0001 2.961084828397427e-10
0.00012652039609853096 6.115776204548315e-10
0.00016007410628929148 1.0107104229340594e-09
0.00020252639332839502 1.5156948255899477e-09
0.00025623719504315386 2.1546030920659753e-09
0.00032419231412036357 3.6088852233552834e-09
0.00041016939994607766 6.927193270586668e-09
0.0005189479494867445 1.112552975571322e-08
0.0006565750012358328 1.6437281706244475e-08
0.0008307012922475101 2.3157731313828084e-08
0.001051006565347165 3.571860778337747e-08
0.0013297376694987972 6.865245281385458e-08
0.0016823893665212526 1.1032048399689075e-07
0.002128565690442252 1.6303904209612723e-07
0.0026930697427649678 2.297387706207157e-07
0.0034072825057559256 4.2275364936813926e-07
0.004310907322478343 7.705279768575046e-07
0.005454177019840169 1.2105334335260517e-06
0.006900646369416833 1.7672300801582495e-06
0.008730725119945071 2.4715648825445444e-06
0.011046148004028434 4.197781643551781e-06
0.013975630208326746 7.663703871699796e-06
0.017682022696840927 1.2048802403219675e-05
0.022371365154275284 1.7596846434609505e-05
0.028304339805837818 2.4616253718844826e-05
0.03581076283542013 4.031982270774764e-05
0.04530791898527907 6.270696579543228e-05
0.05732375856417652 0.00010524558020557606
0.07252624639396169 0.00017058733857202362
0.09176049421303675 0.0002532579900749977
0.11609574074030367 0.0004179091104734421
0.1468847910381556 0.0006651224824490642
0.18583921942997397 0.0009778978198811572
0.23512451652922114 0.0014880087446122383
0.29748046963752617 0.0021917491629262764
0.3763734685011682 0.0032366427384760512
0.4761892031574571 0.004689872931728331
0.602476466013253 0.00674609532292806
0.7622556112003981 0.00961299060378156
0.9644088185740217 0.013525695702044253
1.2201738572690137 0.018728733160219054
1.5437687973074796 0.025598301463055417
1.9531823971989508 0.034367723644651946
2.4711741054628944 0.04479467669322426
3.1265392665159766 0.0568266311597739
3.9557098641721176 0.06948497162176828
5.004779788659223 0.08057956767641294
6.33206721247087 0.08823166569015209
8.011356518443352 0.0889551726030276
10.136 0.08095690552009889


==> anc/dipole_x0_0.05_gaussian.txt <==
# 1/S_T \int^bmax d^2b N(r,b,x) show in Fig. 2 of the paper
# Gaussian density profile, B=4 GeV^(-2)
# as=0.2
# r [1/GeV] N(r, x=0.05)
0.0001 4.163836929136522e-10
0.00012652039609853096 8.55133749986726e-10
0.00016007410628929148 1.4102420600781065e-09
0.00020252639332839502 2.1125672927815855e-09
0.00025623719504315386 3.001151959097952e-09
0.00032419231412036357 5.038104944854992e-09
0.00041016939994607766 9.704187384638893e-09
0.0005189479494867445 1.5607733369737453e-08
0.0006565750012358328 2.307692313394306e-08
0.0008307012922475101 3.252697160896697e-08
0.001051006565347165 5.0204979162047615e-08
0.0013297376694987972 9.659930789001037e-08
0.0016823893665212526 1.5529759636388364e-07
0.002128565690442252 2.2956290344408605e-07
0.0026930697427649678 3.235236641257489e-07
0.0034072825057559256 5.952632431409934e-07
0.004310907322478343 1.084815855744995e-06
0.005454177019840169 1.7041997603222839e-06
0.006900646369416833 2.48784672976402e-06
0.008730725119945071 3.4793199795158376e-06
0.011046148004028434 5.911061441625796e-06
0.013975630208326746 1.0794966379200795e-05
0.017682022696840927 1.6974102251296362e-05
0.022371365154275284 2.4791969432138118e-05
0.028304339805837818 3.468316595579616e-05
0.03581076283542013 5.669320532225881e-05
0.04530791898527907 8.804622790335435e-05
0.05732375856417652 0.00014791781689182983
0.07252624639396169 0.00024004409377253425
0.09176049421303675 0.00035660262419283037
0.11609574074030367 0.0005874570397906209
0.1468847910381556 0.0009335399632345095
0.18583921942997397 0.0013714054488050949
0.23512451652922114 0.0020837906304372197
0.29748046963752617 0.0030658976633562594
0.3763734685011682 0.004521703963162782
0.4761892031574571 0.006523717814872399
0.602476466013253 0.009312812849898785
0.7622556112003981 0.013167742932707449
0.9644088185740217 0.018379517665144025
1.2201738572690137 0.02525367650702524
1.5437687973074796 0.03411560758814652
1.9531823971989508 0.04486039779393979
2.4711741054628944 0.05758016294142639
3.1265392665159766 0.07129751864502576
3.9557098641721176 0.0842424199055429
5.004779788659223 0.09373095133190523
6.33206721247087 0.09667119495422136
8.011356518443352 0.09106974882265163
10.136 0.07553705396949167


==> anc/dipole_x0_0.05_hard_sphere.txt <==
# Step function density profile, B=4 GeV^(-2)
# as=0.181
# r [1/GeV] N(r, x=0.05)
0.0001 2.115303503360812e-10
0.00012652039609853096 4.357472431541595e-10
0.00016007410628929148 7.194273440674092e-10
0.00020252639332839502 1.0783405313955665e-09
0.00025623719504315386 1.5324389176530114e-09
0.00032419231412036357 2.5693809631391126e-09
0.00041016939994607766 4.939651848377451e-09
0.0005189479494867445 7.938527960989138e-09
0.0006565750012358328 1.1732717897169667e-08
0.0008307012922475101 1.6533142033155893e-08
0.001051006565347165 2.5512914427649985e-08
0.0013297376694987972 4.9078716903922864e-08
0.0016823893665212526 7.889426354070087e-08
0.002128565690442252 1.1661701124449442e-07
0.0026930697427649678 1.643439810585837e-07
0.0034072825057559256 3.0232091911754617e-07
0.004310907322478343 5.508716582715269e-07
0.005454177019840169 8.653390379549694e-07
0.006900646369416833 1.263204412331134e-06
0.008730725119945071 1.76658525993076e-06
0.011046148004028434 2.99782071129706e-06
0.013975630208326746 5.4679520730822495e-06
0.017682022696840927 8.593172056166891e-06
0.022371365154275284 1.2547212757716037e-05
0.028304339805837818 1.7549880715213145e-05
0.03581076283542013 2.8753147930010788e-05
0.04530791898527907 4.472701824231038e-05
0.05732375856417652 7.514396443442293e-05
0.07252624639396169 0.00012190091284116683
0.09176049421303675 0.0001810579891689647
0.11609574074030367 0.0002984865642961171
0.1468847910381556 0.00047463707657870104
0.18583921942997397 0.0006975034024482187
0.23512451652922114 0.0010626798632732478
0.29748046963752617 0.001567143737322398
0.3763734685011682 0.0023235008434533935
0.4761892031574571 0.003371602790892681
0.602476466013253 0.004844117975630739
0.7622556112003981 0.006896092107648962
0.9644088185740217 0.009703548628517718
1.2201738572690137 0.013469959113115599
1.5437687973074796 0.01839243170407015
1.9531823971989508 0.024565125515239955
2.4711741054628944 0.03210739589147084
3.1265392665159766 0.040798684619181444
3.9557098641721176 0.04974883021190925
5.004779788659223 0.05775433197905956
6.33206721247087 0.06274468980564964
8.011356518443352 0.06300401010045227
10.136 0.05618061261865359

